An error-propagation spiking neural network compatible with neuromorphic processors

Spiking neural networks have shown great promise for the design of low-power sensory-processing and edge-computing hardware platforms. However, implementing on-chip learning algorithms on such architectures is still an open challenge, especially for multi-layer networks that rely on the back-propagation algorithm. In this paper, we present a spike-based learning method that approximates back-propagation using local weight update mechanisms and which is compatible with mixed-signal analog/digital neuromorphic circuits. We introduce a network architecture that enables synaptic weight update mechanisms to back-propagate error signals across layers and present a network that can be trained to distinguish between two spike-based patterns that have identical mean firing rates, but different spike-timings. This work represents a first step towards the design of ultra-low power mixed-signal neuromorphic processing systems with on-chip learning circuits that can be trained to recognize different spatio-temporal patterns of spiking activity (e.g. produced by event-based vision or auditory sensors).

==> biblio/ncsbib.sh <==
#/bin/bash

MASTERBIBFILE=biblioncs.bib

# Invoke bibtool to canonicalize biblioncs.bib according to the rules in
# bibtool_biblioncs_resourcefile.txt
# The result is written to biblioncs_new.bib for human inspection to determine
# whether iteration is required. See ncsbibtool.readme.txt

bibtool -r bibtool_biblioncs_resourcefile.txt $MASTERBIBFILE > \
						${MASTERBIBFILE%.bib}_new.bib


